Programming with Permissions in Mezzo

We present Mezzo, a typed programming language of ML lineage. Mezzo is equipped with a novel static discipline of duplicable and affine permissions, which controls aliasing and ownership. This rules out certain mistakes, including representation exposure and data races, and enables new idioms, such as gradual initialization, memory re-use, and (type)state changes. Although the core static discipline disallows sharing a mutable data structure, Mezzo offers several ways of working around this restriction, including a novel dynamic ownership control mechanism which we dub "adoption and abandon".

==> decrypt.sh <==
#!/bin/bash

# This script analyse a TeX/LaTeX log file and format the warnings and
# errors in a compact and legible manner.
#
# Author: Christian Rinderknecht

#set -x

#---------------------------------------------------------------------
# General Settings

# In a future release, $quiet could be passed as an option
#
quiet=no

#---------------------------------------------------------------------
# Firstly, we need to find `echo'.
#
if test -z "$PATH"
then
  test -f ./gecho && echo_path=./gecho
else
  IFS=':'
  for dir in $PATH; do
    test -z "$dir" && dir=.
    if test -f $dir/gecho; then echo_path=$dir/gecho; break; fi
  done
fi

if test -z "$echo_path"
then
  if test -z "$PATH"
  then
    test -f ./echo && echo_path=./echo
  else
    IFS=':'
    for dir in $PATH; do
      test -z "$dir" && dir=.
      if test -f $dir/echo; then echo_path=$dir/echo; break; fi
    done
  fi
  test -z "$echo_path" && exit 1
fi

#---------------------------------------------------------------------
# Secondly, we need to find `basename'.
#
if test -z "$PATH"
then
  test -f ./gbasename && basename_path=./gbasename
else
  IFS=':'
  for dir in $PATH; do
    test -z "$dir" && dir=.
    if test -f $dir/gbasename; then basename_path=$dir/gbasename; break; fi
  done
fi

if test -z "$basename_path"
then
  if test -z "$PATH"
  then
    test -f ./basename && basename_path=./basename
  else
    IFS=':'
    for dir in $PATH; do
      test -z "$dir" && dir=.
      if test -f $dir/basename; then basename_path=$dir/basename; break; fi
    done
  fi
  test -z "$basename_path" && exit 1
fi

script=$($basename_path $0)

#---------------------------------------------------------------------
# Wrappers for several kind of displays
#
function print_newline {
  test "$quiet" != "yes" && $echo_path "$1"
}

function print {
  test "$quiet" != "yes" && $echo_path -n "$1"
}

function fatal_error {
  $echo_path "$script: fatal error:"
  $echo_path "$1" 1>&2
  exit 1
}

function debug {
  test "$debug" = "yes" && $echo_path -n "$1"
}

function debug_newline {
  test "$debug" = "yes" && $echo_path "$1"
}

function warning {
  print_newline "$script: warning:"
  print_newline "$1"
}

#---------------------------------------------------------------------
# Searching an application in the $PATH
#
function search_path {
  if test -z "$PATH"
  then
    if test -f ./$1; then $echo_path ./$1; break; fi
  else
    IFS=':'
    for dir in $PATH; do
      if test -z "$dir"; then dir=.; fi
      if test -f $dir/$1; then $echo_path $dir/$1; break; fi
    done
  fi
}

function search_command {
  test "$debug" = "yes" && print "checking for $1... "
  current_path=$(search_path g$1)
  if test -n "$current_path"
  then
    eval "$1_path=$current_path"
    test "$debug" = "yes" && print_newline "$current_path"
  else
    current_path=$(search_path $1)
    if test -n "$current_path"
    then
      eval "$($basename_path $1 .sh)_path=$current_path"
      test "$debug" = "yes" && print_newline "$current_path"
    else
      test "$debug" = "yes" && print_newline " not found."
      fatal_error "Command \"$1\" not found."
    fi
  fi
}

required_commands='rm cat cp cut expr head grep ls nl perl sed sort tail tr uniq wc'

#---------------------------------------------------------------------
# Parsing loop
#
while : ; do
  case "$1" in
    "") break;;
      # Help
      #
    -h | --help | -help) 
      help=yes
      help_opt=$1
      ;;
    -d | --debug)
      debug=yes
      debug_opt=$1
      ;;
      # Invalid option
      #
    -*)
      fatal_error "Invalid option \"$1\"."
      ;;
      # The TeX/LaTeX log basename
      #
     *)
      if test -n "$log"
      then
        fatal_error "Only one TeX/LaTeX log file allowed."
      fi
      if test -e "$1"
      then
        base=yes
        log=$1
      else
        fatal_error "TeX log file \"$1\" missing."
      fi
  esac
  shift
done

if test -n "$required_commands"
then
  if test "$debug" = "yes"
  then
    print_newline "checking for echo... $echo_path"
    print_newline "checking for basename... $basename_path"
  fi
  IFS=" "
  for cmd in $required_commands; do
    search_command "$cmd"
  done
fi

#---------------------------------------------------------------------
# Help
#
function usage {
  $cat_path <<EOF
Usage: $($basename_path $0) [-h][-d] <basename>.log

Extracts information from TeX/LaTeX files and corresponding
<basename>.log and/or any BibTeX log (.blg extension).

Display control:
  -h, --help         display this help and exit

Other options:
  -d, --debug        display configuration of tools
EOF
  exit 1
}

test "$help" = "yes" && usage

# --------------------------------------------------------------------
# Get file name
#
function SET_FILE {
  SUFFIXES=$($ls_path \
             | $sed_path -n 's|.*\.\([[:alnum:]]\+\)$|\1|p' \
             | $tr_path --complement --delete '[:alnum:] \n' \
             | $tr_path ' ' '\n' \
             | $sort_path --dictionary-order \
             | $uniq_path \
             | $tr_path '\n' ' ')
  e=
  for s in $SUFFIXES; do
    case "$s" in
      ac|aux|cache|dvi|dvi0|status|in|log|log1|bib|blg);;
      *~|*\#);;
      *) e="$e;s|\.$s|\.$s |g";;
    esac
  done
  e="$e;s|\.sty|\.sty |g;s|\.def|\.def |g;s|\.clo|\.clo |g;s|\.cfg|\.cfg |g;s|\.enc|\.enc |g;s|\.chr|\.chr |g;s|\.ldf|\.ldf |g;s|\.fd|\.fd |g;s|\.fdx|\.fdx |g;s|\.mkii|\.mkii |g;s|\.cls|\.cls |g;s|\.bdg|\.bdg |g"
  current=$($head_path --lines=$cutting_line_in_log ${1} \
             | $sed_path --expression="$e" \
             | $tr_path --delete '\n' \
             | $perl_path -pe 's|\(|\n\(|g;s|\)|\n\)\n|g' \
             | $tr_path ' ' '\n' \
             | $grep_path "([[:alnum:]\|/\|\.]\|)" \
             | $tr_path --delete '\n')
  next=$($echo_path $current | $perl_path -pe 's|\(|\n\(|g;s|\)|\)\n|g' \
          | $grep_path --invert-match "(.*)" | $tr_path --delete '\n')
  until test "$current" = "$next"; do
    tmp=$current
    current=$next
    next=$($echo_path $current | $perl_path -pe 's|\(|\n\(|g;s|\)|\)\n|g' \
            | $grep_path --invert-match "(.*)" | $tr_path --delete '\n')
  done
  FILE=$($echo_path $current | $tr_path --delete ')' | $sed_path 's=.*(\([^(]\+\)$=\1=g')
  if test -n "$FILE"
  then
    dirname_of_file=$(dirname $FILE)
    if test "$dirname_of_file" = "."
    then
      FILE=$($basename_path $FILE)
    fi
  fi
}

# --------------------------------------------------------------------
# Errors
#
function find_latex_error {
  latex_error=$($sed_path --quiet "s|^! \(.*\)|\1|p" ${1}.${2} 2>/dev/null \
                 | $head_path --lines=1)
  if test -n "$latex_error"
  then \
    line=$($sed_path --quiet "s|^l\.\([0-9]\+\).*|\1|p" ${1}.${2} \
            | $tr_path '\n' ' ' \
            | $cut_path --fields=1 --delimiter=' ')
    linenum_in_log=$($grep_path --line-number '^! .*' ${1}.${2} \
                      | $head_path --lines=1 \
                      | $sed_path --quiet 's|^\([0-9]*\):.*|\1|p')
    linenum_in_log=$($expr_path $linenum_in_log - 1)
    runaway_line=$($nl_path --body-numbering=a ${1}.${2} \
                | $sed_path --quiet "s|^ *\([0-9]\+\).*Runaway argument?|\1|p" \
                | $tr_path '\n' ' ' \
                | $cut_path --fields=1 --delimiter=' ')
    if test -n "$runaway_line"
    then
      cutting_line_in_log=$runaway_line
    else
      cutting_line_in_log=$linenum_in_log
    fi
    SET_FILE ${1}.${2}
    if test -z "$FILE" -o ! -e "$FILE"
    then
      in_file=
    else
      in_file=" in $FILE"
    fi
    if test "$latex_error" = "Undefined control sequence."
    then
      line_after=$($grep_path --after-context=1 "^! .*" ${1}.${2} 2>/dev/null \
                    | $head_path --lines=2 \
                    | $tail_path --lines=1)
      error_line=$($sed_path --quiet 's|^l.[[:digit:]]\+ \(.*\)|\1|p' ${1}.${2} \
                    | $head_path --lines=1)
      if test "$line_after" = "$error_line"
      then
        undefined_macro=$($echo_path $error_line \
                           | $sed_path --quiet 's|.*\(\\[^ ]\+\)$|\1|p')
      else
        undefined_macro=$($echo_path $line_after \
                           | $sed_path --quiet 's|.*\(\\[^ ]\+\)$|\1|p')
      fi
      if test -n "$undefined_macro"
      then
        latex_error="Undefined control sequence $undefined_macro."
      fi
    fi
    if test -z "$line"
    then
      if test -z "$FILE" -a -z "$runaway_line"
      then
        $echo_path "  [E] $latex_error"
      else
        $echo_path "  [E] Error$in_file:"
        if test -n "$runaway_line"
        then
         tmp=$($grep_path --after-context=1 "^Runaway argument?" ${1}.${2} 2>/dev/null \
                | $tail_path --lines=1 \
                | $sed_path --quiet "s|^\(.*\)$|      \1|p")
         $echo_path "$tmp"
        fi
        $echo_path "      $latex_error"
      fi
    else
      $echo_path "  [E] Error$in_file at line ${line}:"
      $echo_path "      $latex_error"
    fi
    linenum_in_log=$($expr_path $linenum_in_log + 1)
    $echo_path "      => Check line $linenum_in_log in ${1}.log."
    if test -n "$runaway_line" -a "$FILE" != ${1}.tex
    then
      $echo_path "      => Check the included or input file."
    fi
  fi
}

# --------------------------------------------------------------------
# Citations
#
function advice {
  if test -z "${3}"
  then
    $echo_path "      => Create a bibliography and/or call \\bibliography in ${2}.tex."
  else
    all_bib=$($ls_path *.bib 2>/dev/null)
    if test -z "$all_bib"
    then
      case ${1} in
        1) $echo_path "      => Check spelling or add corresponding entry.";;
        *) $echo_path "      => Check spellings or add corresponding entries.";;
      esac
    else
      case ${1} in
        1) $echo_path "      => Check spelling, add entry or add an argument to \\bibliography.";;
        *) $echo_path "      => Check spellings, add entries or add arguments to \\bibliography.";;
      esac
    fi
  fi
}

function PRINT_undef_cit {
  slave_bib=$($ls_path *.bib 2>/dev/null)
  case $($echo_path ${3} | $wc_path --words | $tr_path --delete ' ') in
    0|"") ;;
    1) $echo_path "  [W] Undefined citation \`${3}'."
       advice 1 ${2} "$slave_bib";;
    2) $echo_path "  [W] Undefined citations \`"$($echo_path ${3} | $sed_path "s| |' and \`|g")"'."
       advice 2 ${2} "$slave_bib";;
    *) $echo_path "  [W] Undefined citations: \`"$($echo_path ${3} | $sed_path "s| |',\`|g")"'."
       advice many ${2} "$slave_bib";;
  esac
  case $($echo_path ${3} | $wc_path --words | $tr_path --delete ' ') in
    0|"") ;;
    *) SET_slave_tex ${2}
       if test -n "$slave_tex" -o -n "$slave_bib"
       then
         for file in $slave_tex $slave_bib; do
           citations=
           for citation in ${3}; do
             if $grep_path "\\\cite\(\[.*\]\)\?[{].*,\?$citation,\?.*[}]" $file >/dev/null 2>&1
             then
               citations="$citations $citation"
             fi
           done
           citations=$($echo_path $citations | $sed_path --quiet "s|^ *\(.*\) *$|\1|p")
           case $($echo_path $citations | $wc_path --words | $tr_path --delete ' ') in
             0|"") ;;
             1) $echo_path "         *" $($echo_path $file | $sed_path 's| |,|g') \
                     "cites \`$citations'.";;
             2) $echo_path "         *" $($echo_path $file | $sed_path 's| |,|g') \
                     "cite \`"$($echo_path $citations | $sed_path "s| |' and \`|g")"'.";;
             *) $echo_path "         *" $($echo_path $file | $sed_path 's| |,|g') \
                     "cite \`"$($echo_path $citations | $sed_path "s| |',\`|g")"'.";;
           esac
         done
       fi;;
  esac
}

# --------------------------------------------------------------------
# Warnings and errors in bibliographies
#
function SET_slave_base_blg {
  slave_blg=$($ls_path *.blg 2>/dev/null)
  if test -n "$slave_blg"
  then 
    slave_base_blg=
    for base_blg in $slave_blg; do
      if test -z "$slave_base_blg"
      then
        slave_base_blg=$($basename_path $base_blg .blg)
      else
        slave_base_blg="$slave_base_blg $($basename_path $base_blg .blg)"
      fi
    done
  fi
}

function SET_warnings_in_blg {
  blg_files=
  for blg_base_file in ${1}; do
    if test -z "$blg_files"
    then
      blg_files=$blg_base_file.blg
    else
      blg_files="$blg_files $blg_base_file.blg"
    fi
  done
  warnings_in_blg=$($sed_path --quiet 's|^Warning--\(.*\)|\1|p' $blg_files 2>/dev/null)
}

function SET_generic_warnings_in_blg {
  if test -n "$warnings_in_blg"
  then
    generic_warnings_in_blg=$($echo_path "$warnings_in_blg" \
      | $grep_path --invert-match \
         --regexp="I didn.t find a database entry for .*" 2>/dev/null)
  fi
}

function PRINT_generic_warnings_in_blg {
  if test -n "$generic_warnings_in_blg"
  then
      $echo_path "$generic_warnings_in_blg" \
    | while read warning; do
        entry=$($echo_path $warning \
                | $sed_path --quiet 's|.* in \(.*\)|\1|p' 2>/dev/null)
        if test -n "$entry"
        then
          bibs_with_entry=$($grep_path --files-with-matches "{$entry," $bib 2>/dev/null)
          case $($echo_path $bibs_with_entry | $wc_path --words | $tr_path --delete ' ') in
            0|"") $echo_path "  [W] $warning.";;
            1) case $($echo_path $bib | $wc_path --words | $tr_path --delete ' ') in
                 0|"");;
                 1) $echo_path "  [W] $warning.";;
                 *) $echo_path "  [W] $warning of $bibs_with_entry.";;
               esac;;
            2) $echo_path "  [W] $warning of $($echo_path $bibs_with_entry | $sed_path 's| | and |g').";;
            *) $echo_path "  [W] $warning of $($echo_path $bibs_with_entry | $sed_path 's| |,|g').";;
          esac
        else
          $echo_path "  [W] $warning."
        fi
      done
  fi
}

function errors_in_blg {
  case ${1} in
    0|"") ;;
    *) if $grep_path 'I found no \\bibstyle command' $blg >/dev/null 2>&1;
       then
         $echo_path "  [E] \\bibliographystyle is missing:"
         $echo_path "      => Choose a style and add a call."
       fi
       if $grep_path 'I found no \\citation commands' $blg  >/dev/null 2>&1
       then
         $echo_path "  [E] \\cite calls are missing:"
         $echo_path "      => Add citations or use \\nocite."
       fi
       missing_bst=$($sed_path --quiet \
         "s|I couldn't open style file \(.*\)|\1|p" $blg)
       if test "$missing_bst" != ""
       then
         $echo_path "  [E] Bibliography style file ${missing_bst} is missing."
         $echo_path "      (This error is counted twice.)"
         $echo_path "      => Check spelling or make this file available."
       fi
       all_errors=$($grep_path --regexp="^[[:alpha:]][^-]*---line .*" $blg 2>/dev/null)
       for b in ${1}; do
         repeated=$($echo_path "$all_errors" \
           | $sed_path --quiet \
               "s|Repeated entry---line \(.*\) of file $b.bib|\1|p" $blg \
           | $sort_path --numeric-sort \
           | $uniq_path \
           | $tr_path '\n' ' ' \
           | $sed_path --quiet "s|^ *\(.*\) $|\1|p")
         repeated_entries=
           for line in $repeated; do
             repeated_entry=$($nl_path --body-numbering=a $b.bib \
               | $sed_path --quiet "s|^ *$line[^0-9].*@.*[{]\(.*\),.*|\1|p")
              repeated_entries="$repeated_entries"$'\n'"$repeated_entry"
           done
         repeated_entries=$($echo_path "$repeated_entries" \
                            | $sort_path --dictionary-order \
                            | $uniq_path \
                            | tr '\n' ' ' \
                            | $sed_path --quiet "s|^ *\(.*\) $|\1|p")
         case $($echo_path $repeated_entries | $wc_path --words | $tr_path --delete ' ') in
           0|"") ;;
           1) aux="\`$repeated_entries'"
              $echo_path "  [E] Repeated entry $aux"};;
           2) aux="\`"$($echo_path $repeated_entries | $sed_path "s| |' and \`|g")"'"
              $echo_path "  [E] Repeated entries $aux";;
           *) aux="\`"$($echo_path $repeated_entries | $sed_path "s| |',\`|g")"'"
              $echo_path "  [E] Repeated entries: $aux"};;
         esac
         case $($echo_path $repeated | $wc_path --words | $tr_path --delete ' ') in
           0|"") ;;
           1) $echo_path " in ${b}.bib at line $repeated."
              $echo_path "      => Merge entries or rename or remove the redundant one.";;
           2) $echo_path "      in ${b}.bib at lines $($echo_path $repeated | $sed_path 's| | and |g')."
              $echo_path "      => Merge entries or rename or remove the redundant one.";;
           *) $echo_path "      in ${b}.bib at lines $($echo_path $repeated | $sed_path 's| |,|g')."
              $echo_path "      => Merge entries or rename or remove the redundant one.";;
         esac
       done
       other_errors=$($echo_path "$all_errors" \
         | $grep_path --invert-match --regexp="^Repeated entry---line .*" \
                2>/dev/null)
       if test -n "$other_errors"
       then
           $echo_path "$other_errors" \
         | while read err; do
              msg=$($echo_path $err \
                     | $sed_path "s=^\(.*\)---line \([0-9]\+\) \(of file \([[:alnum:]\|_\|\.]\+\)\)\?.*=  [E] \1 at line \2 in file \4.=g" \
                           2>/dev/null)
              $echo_path "$msg"
           done
       else
         two_lines_errors=$($grep_path --before-context=1 "^[-][-][-]line" $blg \
                             | $sed_path 's|^--$||g')
         if test -n "$two_lines_errors"
         then
             skip_iter=no
             $echo_path "$two_lines_errors" \
           | while read err; do
               if test $skip_iter = no
               then
                 if test -n "$err"
                 then
                   aux=$($expr_path match "$err" "I couldn't open style file \(.*\)")
                   if test -z "$aux"
                   then
                     skip_iter=no
                     msg=$($echo_path "$err" \
                            | $sed_path --quiet "s|^\([^-].*\)|  [E] \1|p")
                     if test -n "$msg"
                     then
                       $echo_path "$msg"
                     else
                       msg=$($echo_path "$err" \
                              | $sed_path --quiet "s%^---line \([0-9]\+\) \(of file \([[:alnum:]\|_\|\.]\+\)\)\?.*%      => Check line \1 in file \3.%p" \
                                    2>/dev/null)
                       if test -n "$msg"
                       then
                         $echo_path "$msg"
                       fi
                     fi
                   else
                     skip_iter=yes
                   fi
                 fi
               else
                 skip_iter=no
               fi
             done
         fi
       fi;;
  esac        
}

# --------------------------------------------------------------------
# Labels and references
#
function SET_slave_tex {
  slave_tex=$($ls_path *.tex 2>/dev/null \
              | $tr_path ' ' '\n' \
              | $grep_path \.tex \
              | while read tex_file; do \
                  if test $tex_file != ${1}; \
                  then \
                    $echo_path $tex_file; \
                  fi; \
                done)
}

function undefined_ref {
  undefined_ref=$($sed_path --quiet \
    "s|LaTeX Warning: Reference \`\([^ ]\+\)' .*|\1|p" ${1}.log \
    2>/dev/null \
  | $sort_path --dictionary-order \
  | $uniq_path \
  | $tr_path '\n' ' ' \
  | $sed_path --quiet "s|^ *\(.*\) $|\1|p")
  case $($echo_path $undefined_ref | $wc_path --words | $tr_path --delete ' ') in
    0|"") ;;
    1) $echo_path "  [W] Undefined reference \`$undefined_ref'."
       $echo_path "      => Check spelling or add corresponding \\label.";;
    2) $echo_path "  [W] Undefined references" \
            "\`"$($echo_path $undefined_ref | $sed_path "s| |' and \`|g")"'."
       $echo_path "      => Check spellings or add corresponding \\label.";;
    *) $echo_path "  [W] Undefined references:" \
            "\`"$($echo_path $undefined_ref | $sed_path "s| |',\`|g")"'."
       $echo_path "      => Check spellings or add corresponding \\label.";;
  esac
  case $($echo_path $undefined_ref | $wc_path --words | $tr_path --delete ' ') in
    0|"") ;;
    *) SET_slave_tex ${1}
       slave_bib=$($ls_path *.bib 2>/dev/null)
       for file in $slave_tex $slave_bib; do
         references=
         for reference in $undefined_ref; do
           if $grep_path "\\\\\(page\)\?ref[{]$reference[}]" $file > /dev/null 2>&1
           then
             references="$references $reference"
           fi
         done
         references=$($echo_path $references | $sed_path --quiet "s|^ *\(.*\) *$|\1|p")
         case $($echo_path $references | $wc_path --words | $tr_path --delete ' ') in
           0|"") ;;
           1) $echo_path "         *" $($echo_path $file | $sed_path 's| |,|g') \
                   "refers to \`$references'.";;
           2) $echo_path "         *" $($echo_path $file | $sed_path 's| |,|g') \
                   "refers to" "\`"$($echo_path $references | $sed_path "s| |' and \`|g")"'.";;
           *) $echo_path "         *" $($echo_path $file | $sed_path 's| |,|g') \
                   "refers to:" "\`"$($echo_path $references | $sed_path "s| |',\`|g")"'.";;
         esac
       done;;
  esac
}

function SET_undefined_citations {
  undefined_citations=$($sed_path --quiet \
    "s|LaTeX Warning: Citation \`\([^ ]\+\)' .*|\1|p" ${1}.log 2>/dev/null \
  | $sort_path --dictionary-order \
  | $uniq_path \
  | $tr_path '\n' ' ' \
  | $sed_path --quiet "s|^ *\(.*\) $|\1|p")
}

function find_all_missing_cit {
  SET_undefined_citations ${1}
  PRINT_undef_cit undefined_citations ${1} "$undefined_citations"
}

# function find_add_missing_cit {
#   SET_undefined_citations ${1}
#   SET_slave_base_blg ${1}
#   SET_warnings_in_blg "$slave_base_blg"
#   if test -n "$warnings_in_blg"
#   then
#     missing_entries=$($echo_path "$warnings_in_blg" \
#     | $sed_path --quiet 's|I didn.t find a database entry for "\(.*\)"|\1|p' 2>/dev/null \
#     | $sort_path --dictionary-order \
#     | $uniq_path \
#     | $tr_path '\n' ' ' \
#     | $sed_path --quiet "s|^ *\(.*\) $|\1|p")
#   fi
#   additional_citations=
#   remaining_entries=$missing_entries
#   for citation in $undefined_citations; do
#     if test -z "$remaining_entries"
#     then
#       additional_citations="$additional_citations $citation"
#     else
#       fst_entry=$($echo_path $remaining_entries | $cut_path --fields=1 --delimiter=' ')
#       if test "$fst_entry" = "$citation"
#       then
#         remaining_entries=$($echo_path $remaining_entries | $cut_path --fields=2- --delimiter=' ')
#       else
#         additional_citations="$additional_citations $citation"
#       fi
#     fi
#   done
#   additional_citations=$($echo_path $additional_citations \
#                          | $sed_path --quiet "s|^ *\(.*\) *$|\1|p")
#   PRINT_undef_cit additional_citations ${1} "$additional_citations"
# }

# --------------------------------------------------------------------
# Detailed report of underfulls and overfulls in .log
#
function SET_page {
  page=$($head_path --lines=${2} ${1} 2>/dev/null\
          | $tr_path --delete '\n' | $tr_path --delete ' ' \
          | $sed_path --quiet 's|.*\[\([0-9]\+\)\].*|\1|p' 2>/dev/null)
  page=$($expr_path $page + 1 2>/dev/null)
  if test $? -ne 0
  then
    page=
  fi
}

function hbox_init {
  linenum_in_log=$($echo_path "$line" | $sed_path --quiet 's|^\(.*\):.*|\1|p')
  line_in_log=$($sed_path --quiet "$linenum_in_log p" ${1}.log)
  linenum_in_tex=$($echo_path "$line_in_log" \
                   | $sed_path --quiet 's|.* \(line [0-9]\+\)|\1|p')
  if test -z "$linenum_in_tex"
  then
    linenum_in_tex=$($echo_path "$line_in_log" \
                   | $sed_path --quiet 's|.* \(lines [0-9]\+--[0-9]\+\)|\1|p')
  fi
}

function SET_message {
  from=$($expr_path $linenum_in_log + 1)
  to=$($expr_path $linenum_in_log + 10)
  chunk="$($sed_path --quiet "$from,$to p" ${1}.log)"
  message_size=$($echo_path $chunk \
                  | $grep_path "^ \[\]\$" --line-number --max-count=1 \
                  | $sed_path 's|\([0-9]\+\):.*|\1|g' \
                 )
  if test -n "$message_size"
  then
    message_size=$($expr_path $message_size - 1)
    message=$($echo_path "$chunk" | $head_path --lines=$message_size)
  fi
}

function u_vbox {
  linenum_in_log=$($echo_path "$line" | $sed_path --quiet 's|^\(.*\):.*|\1|p')
  line_in_log=$($sed_path --quiet "$linenum_in_log p" ${1}.log)
  badness=$($echo_path "$line_in_log" \
            | $sed_path --quiet 's|.*\((badness .*)\).*|\1|p')
  SET_page ${1}.log $linenum_in_log
  cutting_line_in_log=$linenum_in_log
  SET_FILE ${1}.log $linenum_in_log
  if test -z "$FILE"
  then
    $echo_path "  [W] Underfull \\vbox $badness at page $page."
  else
    $echo_path "  [W] Underfull \\vbox $badness in $FILE."
    $echo_path "      => Check page $page."
  fi
}

function PRINT_message {
  filtered=$($echo_path "$message" \
              | $tr_path --delete '\n' \
              | $sed_path -e 's+\\OT1/[[:alnum:]\|/\|\.]*++g' \
                    -e 's+\\OMS/[[:alnum:]\|/\|\.]*++g' \
                    -e 's+\\OML/[[:alnum:]\|/\|\.]*++g' \
                    -e 's+\\T1/[[:alnum:]\|/\|\.]*++g' \
                    -e 's+\\OMS/[[:alnum:]\|/\|\.]*++g' \
                    -e 's+\\OMX/[[:alnum:]\|/\|\.]*++g' \
                    -e 's+\\U/[[:alnum:]\|/\|\.]*++g' \
                    -e 's+\\OT2/[[:alnum:]\|/\|\.]*++g' \
                    -e 's+\\PD1/[[:alnum:]\|/\|\.]*++g' \
                    -e 's|\[\]||g' \
                    -e 's|$[^$]*\$|<maths>|g' \
                    -e 's|$[^$]*$|<maths>|g' \
                    -e 's|\^^[[:alnum:]]*||g' \
                    -e 's|^ *||g' \
                    -e 's|[ ]\+| |g')
  if test -n "$filtered"
  then $echo_path $':\n' "     $filtered"
  else $echo_path "."
  fi
}

function u_hbox {
  hbox_init ${1}
  badness=$($echo_path "$line_in_log" \
             | $sed_path --quiet 's|.*\((badness .*)\).*|\1|p')
  SET_page ${1}.log $linenum_in_log
  cutting_line_in_log=$linenum_in_log
  SET_FILE ${1}.log $linenum_in_log
  SET_message ${1} $linenum_in_log
  if test -z "$FILE"
  then
    $echo_path "  [W] Underfull \\hbox $badness at page $page."
  else
    if test -z "$linenum_in_tex"
    then
      $echo_path -n "  [W] Underfull \\hbox $badness in $FILE"
    else
      $echo_path -n "  [W] Underfull \\hbox $badness in $FILE at $linenum_in_tex"
    fi
    PRINT_message
    $echo_path "      => Check page $page and line $linenum_in_log in ${1}.log."
  fi
}

function o_hbox {
  hbox_init ${1}
  too_wide=$($echo_path "$line_in_log" \
              | $sed_path --quiet 's|.*(\(.*pt\) too wide).*|\1|p')
  SET_page ${1}.log $linenum_in_log
  cutting_line_in_log=$linenum_in_log
  SET_FILE ${1}.log
  SET_message ${1}
  if test -z "$FILE"
  then
    $echo_path "  [W] Overfull \\hbox ($too_wide) at page $page."
  else
    if test -z "$linenum_in_tex"
    then
      $echo_path -n "  [W] Overfull \\hbox ($too_wide) in $FILE"
    else
      $echo_path -n "  [W] Overfull \\hbox ($too_wide) in $FILE at $linenum_in_tex"
    fi
    PRINT_message
    $echo_path "      => Check page $page and line $linenum_in_log in ${1}.log."
  fi
}

function o_vbox {
  linenum_in_log=$($echo_path "$line" | $sed_path --quiet 's|^\(.*\):.*|\1|p')
  line_in_log=$($sed_path --quiet "$linenum_in_log p" ${1}.log)
  too_high=$($echo_path "$line_in_log" \
              | $sed_path --quiet 's|.*(\(.*pt\) too high).*|\1|p')
  SET_page ${1}.log $linenum_in_log
  cutting_line_in_log=$linenum_in_log
  SET_FILE ${1}.log
  if test -z "$FILE"
  then
    $echo_path "  [W] Overfull \\vbox ($too_high) at page $page."
  else
    $echo_path "  [W] Overfull \\vbox ($too_high) in $FILE."
    $echo_path "      => Check page $page."
  fi
}

function slide_overfull {
  linenum_in_log=$($echo_path "$line" \
                    | $sed_path --quiet 's|^\(.*\):LaTeX Warning:.*|\1|p')
  line_in_log=$($sed_path --quiet "$linenum_in_log p" ${1}.log)
  page=$($echo_path "$line_in_log" \
          | $sed_path --quiet 's|.*Slide \([0-9]\+\).*|\1|p')  
  points=$($echo_path "$line_in_log" \
            | $sed_path --quiet 's|.* by \(.*pt\) .*|\1|p')
  cutting_line_in_log=$linenum_in_log
  SET_FILE ${1}.log
  if test -z "$FILE"
  then
    $echo_path "  [W] Slide overfull ($points) at page $page."
  elif test -e "$FILE"
    then
      $echo_path "  [W] Slide overfull ($points) in $FILE."
      $echo_path "      => Check page $page."
    else
      $echo_path "  [W] Slide overfull ($points) at page $page."
      $echo_path "      => Correct previous warning to get the file name."
  fi
}

function show_detailed_under_overfulls {
    $grep_path --line-number rfull ${1}.log 2>&1 \
  | while read line; do
      slide_overfull=$($echo_path "$line" \
                        | $sed_path --quiet 's|LaTeX Warning: Slide .* overfull .*|yes|p')
      if test -z "$slide_overfull" -a "$kind" != "slide_overfull"
      then
        kind=$($echo_path "$line" | awk '{ print $1 $2 }')
        case "$kind" in
          [0-9]*:Underfullhbox) u_hbox ${1};;
          [0-9]*:Underfullvbox) u_vbox ${1};;
          [0-9]*:Overfullhbox) o_hbox ${1};;
          [0-9]*:Overfullvbox) o_vbox ${1};;
        esac
      elif test -n "$slide_overfull"
        then
          kind=slide_overfull
          slide_overfull ${1}
      fi
    done
}

# --------------------------------------------------------------------
# Missing files
#
function SET_filtered_missing_files {
  missing_files=$($sed_path --quiet 's|^No file \([^ ]\+\)\.|\1|p' ${2}.log 2>/dev/null)
  filtered_missing_files=
  for file in $missing_files; do
    reject=false
    for suffix in ${1}; do
      without_suffix=$($basename_path $file .$suffix)
      if test "$file" != "$without_suffix"
      then
        reject=true
        break
      fi
    done
    if test "$reject" = "false"
    then
      filtered_missing_files="$filtered_missing_files $file"
    fi
  done
}

function no_file_warning {
  SET_filtered_missing_files "aux lof bbl toc ind" ${1}
  case $($echo_path $filtered_missing_files | $wc_path --words | $tr_path --delete ' ') in
    0|"");;
    1) $echo_path "  [W] Missing file$filtered_missing_files."
       $echo_path "      => Check the included or input file name.";;
    2) $echo_path "  [W] Missing files $($echo_path $filtered_missing_files | $sed_path 's| | and |g')."
       $echo_path "      => Check the included or input file names.";;
    *) $echo_path "  [W] Missing files $($echo_path $filtered_missing_files | $sed_path 's| |,|g')."
       $echo_path "      => Check the included or input file names.";;
  esac
}

# --------------------------------------------------------------------
# Unused LaTeX option
#
function unused_latex_option {
  unused=$($grep_path --context=1 "Unused global option(s):" ${1}.log)
  if test -n "$unused"
  then
    $echo_path "  [W]" $($echo_path $unused | $tr_path '\n' ' ')
  fi
}

# --------------------------------------------------------------------
# Status of document processing
#
function show_common_status {
  if test ! -e ${1}.log
  then
    $echo_path "TeX log file $($basename_path ${1}.log) is missing."
  else
    show_detailed_under_overfulls ${1}
    find_latex_error ${1} log
    if test -z "$latex_error"
    then
      no_file_warning ${1}
      undefined_ref ${1}
      find_all_missing_cit ${1}
      multiple_labels=$($sed_path --quiet \
        "s|LaTeX Warning: Label \`\(.*\)' multiply defined.|\1|p" ${1}.log 2>/dev/null \
      | $sort_path --dictionary-order \
      | $uniq_path \
      | $tr_path '\n' ' ' \
      | $sed_path --quiet "s|^ *\(.*\) $|\1|p")
      case $($echo_path $multiple_labels | $wc_path --words | $tr_path --delete ' ') in
        0|"") ;;
        1) $echo_path "  [W] Multiply-defined label \`$multiple_labels'."
           $echo_path "      => Check spellings or rename or remove all but one occurrence.";;
        2) $echo_path "  [W] Multiply-defined labels" \
                "\`"$($echo_path $multiple_labels | $sed_path "s| |' and \`|g")"'."
           $echo_path "      => Check spellings or rename or remove all but one occurrence.";;
        *) $echo_path "  [W] Multiply-defined labels" \
                "\`"$($echo_path $multiple_labels | $sed_path "s| |',\`|g")"'."
           $echo_path "      => Check spellings or rename or remove all but one occurrence.";;
      esac
      unused_latex_option ${1}
      $grep_path 'Package .* Warning' ${1}.log 2>/dev/null
    fi
  fi
}

function bib_status {
  bib=${1}.bib
  case $($echo_path $bib | $wc_path --words | $tr_path --delete ' ') in
    1) $echo_path "Status of bibliography $bib:";;
    2) $echo_path "Status of bibliographies" \
            $($echo_path $bib | $sed_path 's| | and |g'):;;
    *) $echo_path "Status of bibliographies" \
            $($echo_path $bib | $sed_path 's| |,|g'):;;
  esac
}

function index_status {
  if test -e ${1}.ilg
  then
    $grep_path --after-context=1 Warning ${1}.ilg
  fi
}

function show_status {
  show_common_status ${1}
  index_status ${1}
  SET_slave_base_blg ${1}
  if test -n "$slave_base_blg"
  then
    for base_blg in $slave_base_blg; do
      blg=$base_blg.blg
      if test ! -e $blg
      then
        $echo_path "BibTeX log file $blg is missing."
      else
        bib_status $base_blg
        SET_warnings_in_blg $base_blg
        SET_generic_warnings_in_blg
        PRINT_generic_warnings_in_blg
        num_errors=$($sed_path --quiet 's=.*\(was\|were\) \(.*\) error.*=\2=p' \
                                 $blg 2>/dev/null)
        errors_in_blg $num_errors
        if test -z "$num_errors" -a -z "$generic_warnings_in_blg"
        then
          $echo_path "nothing to report."
        fi
      fi
    done
  fi
}

base_log=$($basename_path $log .log)
show_status $base_log


==> whizzy.sh <==
# Include TEXINPUTS setting from Makefile.local.

# Do not include all of Makefile.local, because both whizzytex and Makefile
# rely on NAME (for different purposes).

if [ -f Makefile.local ]
  then
    echo "Extracting TEXINPUTS setting from Makefile.local..."
    `grep TEXINPUTS Makefile.local`
  fi

# Set DVICOPY.
# Using dvicopy provides support for virtual fonts, which advi lacks.
# Renaming $1 (which typically stands for "main.dvi") allows Christian's
# Makefile not to become confused.

mvdvicopy () { mv "$1" "/tmp/$1" && dvicopy "/tmp/$1" "$2"; }
DVICOPY=mvdvicopy


